Low-Twist Matrix Covariants of Exterior Powers: Vanishing and Modular Phenomena

We study morphisms from symmetric powers of exterior powers to determinant-twisted endomorphism representations of general linear groups. At the minimal positive determinant twist, we prove vanishing over every field of characteristic different from two: if the exterior degree r >= 3 is odd, the symmetric degree satisfies d >= 3, and the underlying space has dimension rd, then the corresponding equivariant Hom space is zero. The proof uses a block-exchange sign and a universal root-subgroup identity, so it also applies in small odd characteristics without semisimplicity. We then determine the second-twist spaces for trivectors in characteristic zero. In dimension 3m and degree 2m, they are scalar and one-dimensional for m = 2, and zero for m >= 3. Plethystic conjugation reduces the latter vanishing to an elementary weight-support bound for exterior powers of the ten-dimensional space of ternary cubics. Finally, over fields of characteristic zero or odd characteristic, an exact computer-assisted classification in dimension nine gives a one-dimensional scalar Hom space in characteristic five and zero in characteristic zero and in every odd characteristic other than five.

==> build.sh <==
#!/bin/sh
# Compile the manuscript in this directory. Standard TeX Live is sufficient.
set -eu
cd "$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)"
pdflatex -interaction=nonstopmode -halt-on-error main.tex
if command -v bibtex >/dev/null 2>&1; then
  bibtex main
elif command -v bibtex.original >/dev/null 2>&1; then
  bibtex.original main
elif [ ! -f main.bbl ]; then
  echo 'BibTeX is unavailable and main.bbl is missing.' >&2
  exit 1
else
  echo 'Using the bundled bibliography main.bbl.' >&2
fi
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex

